The free-fermion eight-vertex model: couplings, bipartite dimers and Z-invariance

We study the eight-vertex model at its free-fermion point. We express a new "switching" symmetry of the model in several forms: partition functions, order-disorder variables, couplings, Kasteleyn matrices. This symmetry can be used to relate free-fermion 8V-models to free-fermion 6V-models, or bipartite dimers. We also define new solution of the Yang-Baxter equations in a "checkerboard" setting, and a corresponding Z-invariant model. Using the bipartite dimers of Boutillier, de Tili\`ere and Raschel, we give exact local formulas for edge correlations in the Z-invariant free-fermion 8V-model on lozenge graphs, and we deduce the construction of an ergodic Gibbs measure.

==> Amoeba.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Characteristic polynomial $P^{8V}_{\\alpha,\\beta}$ on the square lattice and its amoeba\n",
    "\n",
    "In the case of the square lattice, a possible toric quadrangulation is the following.\n",
    "\n",
    "<img src=\"z2_torus.svg\" alt=\"drawing\" width=\"500\"/>\n",
    "\n",
    "The numbers indicate the order of the vertices $V^T$ in our implementation. The horizontal and vertical cycles are $\\gamma^{\\mathcal{B}}_x$ and $\\gamma^{\\mathcal{B}}_y$.\n",
    "\n",
    "We take arbitrary values of $\\alpha$ and $\\beta$. We decide that $\\alpha[0]$ and $\\beta[0]$ correspond to the face crossed by $\\gamma^{\\mathcal{B}}_x$, and $\\alpha[1]$ and $\\beta[1]$ to the other face.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "alpha = [0.4,0.7]\n",
    "beta = [1.3,0.9]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The correspond 8V weights $(A,B,C,D)$ and dimer weights $a=A/C, b=B/C, d=D/C$ can be computed. We write a function that returns the dimer weights, which is what we need to construct the Kasteleyn matrix."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def dim_weights(alpha,beta):\n",
    "    A0 = sin(alpha[0]) + sin(beta[0])\n",
    "    B0 = cos(alpha[0]) + cos(beta[0])\n",
    "    C0 = 1 + sin(alpha[0]) * sin(beta[0]) + cos(alpha[0]) * cos(beta[0])\n",
    "    D0 = cos(alpha[0]) * sin(beta[0]) - sin(alpha[0]) * cos(beta[0]) \n",
    "\n",
    "    a0=A0/C0\n",
    "    b0=B0/C0\n",
    "    d0=D0/C0\n",
    "\n",
    "    A1 = sin(alpha[1]) + sin(beta[1])\n",
    "    B1 = cos(alpha[1]) + cos(beta[1])\n",
    "    C1 = 1 + sin(alpha[1]) * sin(beta[1]) + cos(alpha[1]) * cos(beta[1])\n",
    "    D1 = cos(alpha[1]) * sin(beta[1]) - sin(alpha[1]) * cos(beta[1]) \n",
    "\n",
    "    a1=A1/C1\n",
    "    b1=B1/C1\n",
    "    d1=D1/C1\n",
    "    \n",
    "    return (a0,b0,d0,a1,b1,d1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now define the Kasteleyn matrix $K_{\\alpha,\\beta}$ and the characteristic polynomial $P^{8V}_{\\alpha,\\beta}$. In our case the angles $\\phi_e$ are all equal to $\\pi / 4$.\n",
    "\n",
    "To make the implementation easier, we want to keep polynomial expressions of $z,w$ and not Laurent polynomials. To do so we multiply the coefficients in the rows of $4$ and $5$ by $z$ (since some of them should contain a $z^{-1}$) and those of the rows $6$ and $7$ by $w$. This has the effect of multiplying the characteristic polynomial by $z^2w^2$, and does not change the amoeba."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "pi = 4. * atan(1.)\n",
    "R.<z,w> = CDF['z','w'] #the CDF (Complex Double Field) allows for faster computations.\n",
    "\n",
    "def char_poly_z2(alpha,beta,x):\n",
    "    a0,b0,d0,a1,b1,d1 = dim_weights(alpha,beta)\n",
    "    K = matrix(R,\n",
    "        [[0,I*a0,0,0,I*d0*z*x[0],b0*z,0,-e^(I*pi/4)],\n",
    "         [I*a0,0,e^(-I*pi/4),0,-b0*z,I*d0*z/x[0],0,0],\n",
    "         [0,-e^(I*pi/4),0,I*a1,0,0,I*d1*w*x[1],b1*w],\n",
    "         [0,0,I*a1,0,e^(-I*pi/4),0,-b1*w,I*d1*w/x[1]],\n",
    "         [I*d0*x[0],b0,0,-e^(I*pi/4)*z,0,I*a0*z,0,0],\n",
    "         [-b0,I*d0/x[0],0,0,I*a0*z,0,e^(-I*pi/4)*z,0],\n",
    "         [0,0,I*d1*x[1],b1,0,-e^(I*pi/4)*w,0,I*a1*w],\n",
    "         [e^(-I*pi/4)*w,0,-b1,I*d1/x[1],0,0,I*a1*w,0]\n",
    "        ])\n",
    "    return (K.det())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.15488870851*z^4*w^2 + (-4.22977787354)*z^3*w^3 + 0.222237808919*z^2*w^4 + 3.54986137957*z^3*w^2 + 2.78593931362*z^2*w^3 + (-4.22977787353)*z^3*w + 29.2232556111*z^2*w^2 + (-4.22977787353)*z*w^3 + 2.78593931362*z^2*w + 3.54986137957*z*w^2 + 0.222237808919*z^2 + (-4.22977787354)*z*w + 0.15488870851*w^2"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P=char_poly_z2(alpha,beta,x)\n",
    "P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can then plot the amoeba. Most of the code is taken from Milo Bogaard's [Introduction to amoebas and tropical geometry](https://esc.fnwi.uva.nl/thesis/centraal/files/f28012519.pdf)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def amoeba (f, grid_step=100, angle_step=50, xm=-5., xM=5., ym=-5., yM=5.):\n",
    "    # Takes a polynomial f in z,w over CDF and draws its amoeba.\n",
    "    # High values of grid_step and angle_step give a more full picture but make the computation longer.\n",
    "    \n",
    "    x_grid_step_size = (xM-xm)/grid_step\n",
    "    List_x = []\n",
    "    for j in range(1,grid_step):\n",
    "        r=CDF(xm+j*x_grid_step_size)\n",
    "        for k in srange(0,angle_step):\n",
    "            theta = CDF((k/angle_step)*pi*I)\n",
    "            w1 = e^r * e^theta\n",
    "            g = f(z,w1)\n",
    "            h = g.univariate_polynomial()\n",
    "            S = h.roots(multiplicities=False)\n",
    "            for p2 in S:\n",
    "                logp2 = log(abs(p2))\n",
    "                List_x.append((r,logp2))\n",
    "                \n",
    "    y_grid_step_size = (yM-ym)/grid_step\n",
    "    List_y = []\n",
    "    for j in range(1,grid_step):\n",
    "        r=CDF(ym+j*y_grid_step_size)\n",
    "        for k in srange(0,angle_step):\n",
    "            theta = CDF((k/angle_step)*pi*I)\n",
    "            z1 = e^r * e^theta\n",
    "            g = f(z1,w)\n",
    "            h=g.univariate_polynomial()\n",
    "            S=h.roots(multiplicities=False)\n",
    "            for p2 in S:\n",
    "                logp2 = log(abs(p2))\n",
    "                List_y.append((logp2,r))\n",
    "\n",
    "    return ( list_plot(List_x, aspect_ratio=1, size=2, xmin=xm, xmax=xM, ymin=ym, ymax=yM) +\n",
    "             list_plot(List_y, aspect_ratio=1, size=2, xmin=xm, xmax=xM, ymin=ym, ymax=yM) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}0.213512868085 z^{4} w^{2} + 0.612851397031 z^{3} w^{3} + 0.00724617313072 z^{2} w^{4} + (-2.70082185161) z^{3} w^{2} + (-1.9190427683) z^{2} w^{3} + 0.612851397031 z^{3} w + 6.76866888641 z^{2} w^{2} + 0.612851397031 z w^{3} + (-1.9190427683) z^{2} w + (-2.70082185161) z w^{2} + 0.00724617313066 z^{2} + 0.612851397031 z w + 0.213512868085 w^{2}</script></html>"
      ],
      "text/plain": [
       "0.213512868085*z^4*w^2 + 0.612851397031*z^3*w^3 + 0.00724617313072*z^2*w^4 + (-2.70082185161)*z^3*w^2 + (-1.9190427683)*z^2*w^3 + 0.612851397031*z^3*w + 6.76866888641*z^2*w^2 + 0.612851397031*z*w^3 + (-1.9190427683)*z^2*w + (-2.70082185161)*z*w^2 + 0.00724617313066*z^2 + 0.612851397031*z*w + 0.213512868085*w^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkgAAAJICAYAAACaHhuvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAEAABRIAAEAABRIAAEAABRIAAEDA/wEnUHjkir+kHAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alpha = [0.01,0.7]\n",
    "beta = [1.3,0.9]\n",
    "P=char_poly_z2(alpha,beta,[1,1])\n",
    "show(P)\n",
    "l=10\n",
    "amoeba(P,grid_step=80, angle_step=40,xm=-l,ym=-l,xM=l,yM=l) #this may take some time"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Setting $\\alpha=\\beta$ produces the amoebae of the 6V model, which correspond to Harnack curves."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkgAAAJICAYAAACaHhuvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P_alpha = char_poly_z2(alpha,alpha,x)\n",
    "amoeba(P_alpha,grid_step=100, angle_step=50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "P_beta = char_poly_z2(beta,beta,x)\n",
    "#amoeba(P_beta,grid_step=250, angle_step=120)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-6.93889390391e-18)*z^8*w^4 + (-0.120579667478)*z^7*w^5 + (-0.267399091419)*z^6*w^6 + (-0.0410577638652)*z^5*w^7 + (4.04537514598e-14)*z^4*w^8 + 0.131804800999*z^7*w^4 + 1.88037593826*z^6*w^5 + 1.49225608729*z^5*w^6 + 0.0548626054064*z^4*w^7 + (-0.120579667477)*z^7*w^3 + (-2.02499136676)*z^6*w^4 + (-7.07271149712)*z^5*w^5 + (-1.9676794713)*z^4*w^6 + (-0.041057763865)*z^3*w^7 + 1.88037593825*z^6*w^3 + 6.53925096546*z^5*w^4 + 8.16510476858*z^4*w^5 + 1.49225608729*z^3*w^6 + (-0.267399091419)*z^6*w^2 + (-7.0727114971)*z^5*w^3 + (-4.81219607874)*z^4*w^4 + (-7.0727114971)*z^3*w^5 + (-0.267399091419)*z^2*w^6 + 1.49225608729*z^5*w^2 + 8.16510476858*z^4*w^3 + 6.53925096546*z^3*w^4 + 1.88037593825*z^2*w^5 + (-0.041057763865)*z^5*w + (-1.9676794713)*z^4*w^2 + (-7.07271149712)*z^3*w^3 + (-2.02499136676)*z^2*w^4 + (-0.120579667477)*z*w^5 + 0.0548626054064*z^4*w + 1.49225608729*z^3*w^2 + 1.88037593826*z^2*w^3 + 0.131804800999*z*w^4 + (4.04537514598e-14)*z^4 + (-0.0410577638652)*z^3*w + (-0.267399091419)*z^2*w^2 + (-0.120579667478)*z*w^3 + (-6.93889390391e-18)*w^4"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Q1=P^2\n",
    "Q2=P_alpha*P_beta\n",
    "Q1 - (Q1.coefficients()[0] / Q2.coefficients()[0])*Q2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.7",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

